Investigations into the impact of astronomical phenomena on the terrestrial biosphere and climate

This thesis assesses the influence of astronomical phenomena on the Earth's biosphere and climate. I examine in particular the relevance of both the path of the Sun through the Galaxy and the evolution of the Earth's orbital parameters in modulating non-terrestrial mechanisms. I build models to predict the extinction rate of species, the temporal variation of the impact cratering rate and ice sheet deglaciations, and then compare these models with other models within a Bayesian framework. I find that the temporal distribution of mass extinction events over the past 550 Myr can be explained just as well by a uniform random distribution as by other models, such as variations in the stellar density local to the Sun arising from the Sun's orbit. Given the uncertainties in the Galaxy model and the Sun's current phase space coordinates, as well as the errors in the geological data, it is not possible to draw a clear connection between terrestrial extinction and the solar motion. In a separate study, I find that the solar motion, which modulates the Galactic tidal forces imposed on Oort cloud comets, does not significantly influence this cratering rate. My dynamical models, together with the solar apex motion, can explain the anisotropic perihelia of long period comets without needing to invoke the existence of a Jupiter-mass solar companion. Finally, I find that variations in the Earth's obliquity play a dominant role in triggering terrestrial deglaciations over the past 2 Myr. The precession of the equinoxes, in contrast, only becomes important in pacing large deglaciations after the transition from the 100-kyr dominant periodicity in the ice coverage to a 41-kyr dominant periodicity, which occurred 0.7 Myr ago.

==> evi_culprit.R <==
evi.culprit <- function(tp,a,lc,tenc,Menc,qenc,venc,lenc){
  #note: lc is in unit of degree
  gamma <- Menc/qenc/venc*1e6#in unit of 10^-6 Ms kms^-1 AU^-1
  t0.tp <- -1.191*gamma+2.346
  sd.tp <- 0.630*gamma+0.175
  mu.tp <- -1.522*gamma+1.551+sd.tp^2
  P.tp <- dlnorm(tp-tenc-t0.tp,meanlog=mu.tp,sdlog=sd.tp)
  t0.a <- -2.354*gamma+4.831
  sd.a <- 0.6
  mu.a <- -0.357+sd.a^2
  P.a <- dlnorm(tp-tenc-t0.a,meanlog=mu.a,sdlog=sd.a)
  A <- 400*gamma*P.tp
  B <- 1
  mu.lc <- -lenc
  sd.lc <- 20*gamma
  P.lc <- A*dnorm(tp-tenc-t0.a,mean=mu.lc,sd=sd.lc)+B
  l.tmp <- seq(0,360,by=0.01)
  norm <- sum(A*dnorm(l.tmp,mean=mu.lc,sd=sd.lc)+B)
  P.lc <- P.lc/norm
  return(P.tp*P.a*P.lc)
}




==> make_thesis.sh <==
#!~/bin/bash
rm *.aux
rm *.out
rm *.bbl
pdflatex FaboFeng_thesis_arxiv
bibtex FaboFeng_thesis_arxiv
pdflatex FaboFeng_thesis_arxiv
pdflatex FaboFeng_thesis_arxiv

